Learning to Continually Learn via Meta-learning Agentic Memory Designs

The statelessness of foundation models bottlenecks agentic systems' ability to continually learn, a core capability for long-horizon reasoning and adaptation. To address this limitation, agentic systems commonly incorporate memory modules to retain and reuse past experience, aiming for continual learning during test time. However, most existing memory designs are human-crafted and fixed, which limits their ability to adapt to the diversity and non-stationarity of real-world tasks. In this paper, we introduce ALMA (Automated meta-Learning of Memory designs for Agentic systems), a framework that meta-learns memory designs to replace hand-engineered memory designs, therefore minimizing human effort and enabling agentic systems to be continual learners across diverse domains. Our approach employs a Meta Agent that searches over memory designs expressed as executable code in an open-ended manner, theoretically allowing the discovery of arbitrary memory designs, including database schemas as well as their retrieval and update mechanisms. Extensive experiments across four sequential decision-making domains demonstrate that the learned memory designs enable more effective and efficient learning from experience than state-of-the-art human-crafted memory designs on all benchmarks. When developed and deployed safely, ALMA represents a step toward self-improving AI systems that learn to be adaptive, continual learners.

==> code/minihack.py <==
import asyncio
import json
import re
import uuid
import hashlib
from typing import Any, Dict, List, Optional, Tuple
from dataclasses import dataclass, field

import networkx as nx

from agents.memo_structure import Sub_memo_layer, MemoStructure
from eval_envs.base_envs import Basic_Recorder
from utils.hire_agent import Agent, Embedding
from langchain_chroma import Chroma


# ----------------------------- Utilities ---------------------------------


def _normalize_space(text: str) -> str:
    return re.sub(r"\s+", " ", text or "").strip()


def _truncate(text: Optional[str], n: int = 600) -> Optional[str]:
    if text is None:
        return None
    t = str(text)
    return t if len(t) <= n else t[: n - 3] + "..."


def _clean_list_of_dicts(
    items: List[Dict[str, Any]], drop_none: bool = True, truncate_keys: Optional[List[str]] = None
) -> List[Dict[str, Any]]:
    truncate_keys = truncate_keys or []
    cleaned = []
    for it in items:
        c = {}
        for k, v in it.items():
            if drop_none and (v is None or v == "" or v == [] or v == {}):
                continue
            if isinstance(v, str) and k in truncate_keys:
                c[k] = _truncate(v, 600)
            else:
                c[k] = v
        if c:
            cleaned.append(c)
    return cleaned


def _extract_map_area(long_term_context: str) -> Tuple[int, int]:
    if not long_term_context:
        return 0, 0
    lines = long_term_context.splitlines()
    map_started = False
    map_lines: List[str] = []
    for line in lines:
        if map_started:
            if re.search(r"St:\d", line) or "HP:" in line:
                break
            else:
                map_lines.append(line.rstrip("\n"))
        if line.strip().lower().startswith("map:"):
            map_started = True
    if not map_lines:
        return 0, 0
    height = len(map_lines)
    width = max(len(l) for l in map_lines) if map_lines else 0
    return width, height


def _extract_position(long_term_context: str) -> Optional[Tuple[int, int]]:
    if not long_term_context:
        return None
    cursor_match = re.search(r"\(x\s*=\s*(\d+),\s*y\s*=\s*(\d+)\)", long_term_context)
    if cursor_match:
        return int(cursor_match.group(1)), int(cursor_match.group(2))
    return None


def _extract_stats_line(long_term_context: str) -> str:
    if not long_term_context:
        return ""
    for line in reversed(long_term_context.splitlines()):
        if "HP:" in line:
            return line.strip()
    return ""


def _extract_action_set(action_dict: Dict[str, str]) -> List[str]:
    if not action_dict:
        return []
    return sorted(set(action_dict.keys()))


def _parse_role_race_alignment(long_term_context: str) -> Dict[str, Optional[str]]:
    # Example greeting: "You are a chaotic female human Monk."
    line = ""
    for l in long_term_context.splitlines():
        if "welcome to nethack" in l.lower() or "you are a" in l.lower():
            line = l
            break
    ali = None
    race = None
    role = None
    if line:
        # alignment
        m = re.search(r"\b(chaotic|neutral|lawful)\b", line, re.IGNORECASE)
        if m:
            ali = m.group(1).lower()
        # race
        m2 = re.search(r"\b(human|elf|dwarf|gnome|orc|gnomish)\b", line, re.IGNORECASE)
        if m2:
            race = m2.group(1).lower()
            race = "gnome" if race == "gnomish" else race
        # role: last capitalized word at end or after race
        m3 = re.search(
            r"\b(human|elf|dwarf|gnome|orc|gnomish)\b\s+([A-Za-z\-]+)\.?$",
            line,
            re.IGNORECASE,
        )
        if m3:
            role = m3.group(2).lower()
        else:
            m4 = re.search(r"\b([A-Za-z\-]+)\.?$", line)
            if m4:
                role = m4.group(1).lower()

    # Fallback role from cursor section
    cursor_section = []
    capture_cursor = False
    for l in long_term_context.splitlines():
        if l.strip().lower().startswith("cursor:"):
            capture_cursor = True
            continue
        if capture_cursor:
            cursor_section.append(l.strip())
            if l.strip() == "":
                break
    cursor_text = " ".join(cursor_section).lower()
    mcur = re.search(r"yourself a ([a-z\-]+)", cursor_text)
    if mcur and not role:
        role = mcur.group(1)

    return {"role": role, "race": race, "alignment": ali}


_CANONICAL_ENTITIES = {
    "bars": "wall",
    "wall": "wall",
    "walls": "wall",
    "door": "door",
    "doors": "door",
    "closed door": "door",
    "open door": "door",
    "boulder": "boulder",
    "boulders": "boulder",
    "fountain": "fountain",
    "fountains": "fountain",
    "altar": "altar",
    "altars": "altar",
    "sink": "sink",
    "sinks": "sink",
    "trap": "trap",
    "traps": "trap",
    "stairs up": "stairs_up",
    "stairs down": "stairs_down",
    "staircase up": "stairs_up",
    "staircase down": "stairs_down",
}


def _normalize_dir_token(tok: str) -> Optional[str]:
    w = tok.lower()
    dirs = ["north", "east", "south", "west"]
    has = {d: (d in w) for d in dirs}
    if has["north"] and has["east"]:
        return "northeast"
    if has["north"] and has["west"]:
        return "northwest"
    if has["south"] and has["east"]:
        return "southeast"
    if has["south"] and has["west"]:
        return "southwest"
    if has["north"]:
        return "north"
    if has["east"]:
        return "east"
    if has["south"]:
        return "south"
    if has["west"]:
        return "west"
    return None


def _extract_local_topology(long_term_context: str) -> Dict[str, List[str]]:
    """
    Parse the 'language observation' section to infer local directional topology.
    Returns lists of directions for canonical entities.
    """
    if not long_term_context:
        return {
            "walls_at": [],
            "doors_at": [],
            "stairs_up_at": [],
            "stairs_down_at": [],
            "boulder_at": [],
            "fountain_at": [],
            "other": "{}",
        }
    lines = long_term_context.splitlines()
    capturing = False
    section = []
    for line in lines:
        if line.strip().lower().startswith("language observation"):
            capturing = True
            continue
        if line.strip().lower().startswith("cursor:"):
            break
        if capturing:
            section.append(line)

    entity_dirs: Dict[str, set] = {}
    for raw in section:
        low = raw.lower()
        if "stairs up" in low or "staircase up" in low:
            dirs = []
            for t in re.findall(r"([A-Za-z]+)", low):
                norm = _normalize_dir_token(t)
                if norm:
                    dirs.append(norm)
            entity_dirs.setdefault("stairs_up", set()).update(dirs)
        if "stairs down" in low or "staircase down" in low:
            dirs = []
            for t in re.findall(r"([A-Za-z]+)", low):
                norm = _normalize_dir_token(t)
                if norm:
                    dirs.append(norm)
            entity_dirs.setdefault("stairs_down", set()).update(dirs)

        # general entities
        for k, canon in _CANONICAL_ENTITIES.items():
            if k in low:
                dirs = []
                for t in re.findall(r"([A-Za-z]+)", low):
                    norm = _normalize_dir_token(t)
                    if norm:
                        dirs.append(norm)
                if dirs:
                    entity_dirs.setdefault(canon, set()).update(dirs)

    def to_sorted_list(key: str) -> List[str]:
        return sorted(list(entity_dirs.get(key, set())))

    topology = {
        "walls_at": to_sorted_list("wall"),
        "doors_at": to_sorted_list("door"),
        "stairs_up_at": to_sorted_list("stairs_up"),
        "stairs_down_at": to_sorted_list("stairs_down"),
        "boulder_at": to_sorted_list("boulder"),
        "fountain_at": to_sorted_list("fountain"),
    }
    known = {"wall", "door", "stairs_up", "stairs_down", "boulder", "fountain"}
    other = {k: sorted(list(v)) for k, v in entity_dirs.items() if k not in known}
    topology["other"] = json.dumps(other, ensure_ascii=False)
    return topology


def _canonicalize_entities(long_term_context: str) -> List[str]:
    if not long_term_context:
        return []
    section = []
    lines = long_term_context.splitlines()
    capturing = False
    for line in lines:
        if "No  Points     Name" in line:
            break
        if line.strip().lower().startswith("language observation"):
            capturing = True
            continue
        if line.strip().lower().startswith("cursor:"):
            break
        if capturing:
            section.append(line.lower())
    text = " ".join(section)
    ents = set()
    for k, v in _CANONICAL_ENTITIES.items():
        if k in text:
            ents.add(v)
    if re.search(r"\bmonster|monsters|you see a [a-z]+", text):
        ents.add("monster")
    return sorted(ents)


def _normalize_item_name(name: str) -> str:
    # common normalizations for higher-quality retrieval keys
    mapping = {
        "fortune cookies": "fortune cookie",
        "food rations": "food ration",
        "tooled horn": "horn",
        "sprig of wolfsbane": "wolfsbane",
        "cloves of garlic": "garlic",
        "pair of gloves": "gloves",
        "leather gloves": "gloves",
        "robe": "robe",
        "potion of healing": "potion of healing",
        "scroll of identify": "scroll of identify",
        "spellbook of protection": "spellbook of protection",
        "spellbook of identify": "spellbook of identify",
        "fedora": "fedora",
        "fedor": "fedora",
        "potions of extra healing": "potion of extra healing",
        "scrolls of magic mapping": "scroll of magic mapping",
        "hawaiian shirt": "hawaiian shirt",
        "expensive camera": "camera",
        "camera": "camera",
        # melee/ranged common
        "katana": "katana",
        "wakizashi": "wakizashi",
        "yumi": "bow",
        "ya": "arrow",
        "arrows": "arrow",
        "arrow": "arrow",
        "bow": "bow",
    }
    # handle common truncations/typos
    name = name.replace("extrhealing", "extra healing").replace("camer", "camera")
    name = re.sub(r"^\+\s*", "", name)  # strip leading + tokens
    if name in mapping:
        return mapping[name]
    if name.endswith("s") and " of " not in name:
        singular = name[:-1]
        return mapping.get(singular, singular)
    return name


def _simplify_inventory_items(short_term_context: str) -> List[str]:
    if not short_term_context:
        return []
    items: List[str] = []
    for line in short_term_context.splitlines():
        m = re.match(r"^[a-zA-Z]:\s+(.*)$", line.strip())
        if not m:
            continue
        raw = m.group(1).lower()

        # Remove annotations and counts
        raw = re.sub(r"\(.*?\)", "", raw)
        raw = re.sub(r"\b(blessed|uncursed|cursed)\b", "", raw)
        raw = re.sub(r"\b\+\d+\b", "", raw)
        raw = re.sub(r"^\s*\+\s*", "", raw)
        raw = re.sub(r"\b\d+\b", "", raw)

        # Standardize determiners and multiword patterns
        raw = raw.replace("pair of ", "")
        raw = raw.replace("an ", "").replace("a ", "").replace("the ", "")

        # Normalize known weapon-ammo strings
        if "yumi" in raw:
            items.append("bow")
            continue
        # Nethack 'ya' are arrows; sometimes rendered oddly like '+ y'
        if re.search(r"\bya\b", raw) or re.search(r"\b\+\s*y\b", raw) or raw.strip() in {"ya", "y", "+ y"}:
            items.append("arrow")
            continue

        raw = _normalize_space(raw)

        # Prefer item-of-type phrases
        m2 = re.search(r"(wand|ring|potion|scroll|spellbook) of [a-z\- ]+", raw)
        if m2:
            item = _normalize_space(m2.group(0))
        else:
            m3 = re.search(r"([a-z]+ of [a-z\- ]+)", raw)
            if m3:
                item = _normalize_space(m3.group(1))
            else:
                toks = [t for t in re.split(r"[^a-z]+", raw) if t]
                if len(toks) >= 2:
                    item = _normalize_space(" ".join(toks[-2:]))
                elif toks:
                    item = toks[-1]
                else:
                    continue

        item = _normalize_item_name(item)
        # Drop stray single letters and plus signs
        if len(item) == 1 and not item.isalpha():
            continue
        if len(item) == 1 and item.isalpha() and item not in {"y"}:
            continue
        if item == "y":
            item = "arrow"

        items.append(item)

    seen = set()
    out = []
    for it in items:
        if it not in seen and it:
            seen.add(it)
            out.append(it)
    return out[:12]


# ----------------- ASCII map parsing and neighbor semantics ----------------


_DIRS = {
    "north": (0, -1),
    "northeast": (1, -1),
    "east": (1, 0),
    "southeast": (1, 1),
    "south": (0, 1),
    "southwest": (-1, 1),
    "west": (-1, 0),
    "northwest": (-1, -1),
}

_DIR_CODES = {
    "north": "N",
    "northeast": "NE",
    "east": "E",
    "southeast": "SE",
    "south": "S",
    "southwest": "SW",
    "west": "W",
    "northwest": "NW",
}


def _sign(v: int) -> int:
    return 0 if v == 0 else (1 if v > 0 else -1)


def _vector_to_dir(dx: int, dy: int) -> Optional[str]:
    dx = _sign(dx)
    dy = _sign(dy)
    for d, (vx, vy) in _DIRS.items():
        if vx == dx and vy == dy:
            return d
    return None


def _is_passable_char(ch: str) -> bool:
    # Treat '.' and '#' as traversable floors/corridors; '<' and '>' as traversable objectives.
    if ch in {".", "#", "<", ">"}:
        return True
    return False


def _is_hazard_char(ch: str) -> bool:
    # Hazard-like tiles we avoid by default
    return ch in {"`", "}", "~", "^", "L"}


def _entity_from_char(ch: str) -> Optional[str]:
    if ch == "{":
        return "fountain"
    if ch == "<":
        return "stairs_up"
    if ch == ">":
        return "stairs_down"
    if ch == "#":
        # in our semantics, '#' is passable corridor; not a wall entity
        return None
    return None


def _parse_ascii_map(long_term_context: str) -> Dict[str, Any]:
    if not long_term_context:
        return {"grid": [], "width": 0, "height": 0, "hero_xy": None, "neighbors": {}}
    lines = long_term_context.splitlines()
    map_started = False
    map_lines: List[str] = []
    for line in lines:
        if map_started:
            if "HP:" in line or re.search(r"St:\d", line):
                break
            map_lines.append(line.rstrip("\n"))
        if line.strip().lower().startswith("map:"):
            map_started = True
    if not map_lines:
        return {"grid": [], "width": 0, "height": 0, "hero_xy": None, "neighbors": {}}
    width = max(len(l) for l in map_lines)
    height = len(map_lines)
    grid = [l.ljust(width) for l in map_lines]
    pos = _extract_position(long_term_context)
    hero_xy = pos if pos else None

    # Robust calibration: check 3x3 around reported pos, then fallback scan
    def find_at_sign(grid_: List[str]) -> List[Tuple[int, int]]:
        coords = []
        for yy, row in enumerate(grid_):
            for xx, ch in enumerate(row):
                if ch == "@":
                    coords.append((xx, yy))
        return coords

    if hero_xy:
        hx, hy = hero_xy
        found = None
        # Local 3x3 search
        for dy in (-1, 0, 1):
            for dx in (-1, 0, 1):
                nx_, ny_ = hx + dx, hy + dy
                if 0 <= ny_ < height and 0 <= nx_ < width and grid[ny_][nx_] == "@":
                    found = (nx_, ny_)
                    break
            if found:
                break
        if found:
            hero_xy = found
        else:
            # Global scan; choose nearest to reported
            at_positions = find_at_sign(grid)
            if at_positions:
                if len(at_positions) == 1:
                    hero_xy = at_positions[0]
                else:
                    hx0, hy0 = hx, hy
                    hero_xy = min(at_positions, key=lambda p: abs(p[0] - hx0) + abs(p[1] - hy0))
            else:
                hero_xy = None
    else:
        # No reported cursor, try global scan
        at_positions = [(xx, yy) for yy, row in enumerate(grid) for xx, ch in enumerate(row) if ch == "@"]
        hero_xy = at_positions[0] if at_positions else None

    neighbors: Dict[str, str] = {}
    if hero_xy:
        hx, hy = hero_xy
        for d, (dx, dy) in _DIRS.items():
            nx_ = hx + dx
            ny_ = hy + dy
            if 0 <= ny_ < height and 0 <= nx_ < width:
                ch = grid[ny_][nx_]
            else:
                ch = " "  # out of bounds
            neighbors[d] = ch
    return {"grid": grid, "width": width, "height": height, "hero_xy": hero_xy, "neighbors": neighbors}


def _neighbors_signature(neighbors: Dict[str, str]) -> str:
    if not neighbors:
        return ""
    ordered = ["north", "northeast", "east", "southeast", "south", "southwest", "west", "northwest"]
    parts = []
    for d in ordered:
        ch = neighbors.get(d, " ")
        code = _DIR_CODES[d]
        parts.append(f"{code}:{ch}")
    return "; ".join(parts)


def _safe_json_dumps(data: Any) -> str:
    try:
        return json.dumps(data, ensure_ascii=False)
    except Exception:
        return str(data)


def _get_default_agent(system_prompt: str, schema: Optional[Dict[str, Any]] = None) -> Agent:
    return Agent(model="gpt-4o-mini", system_prompt=system_prompt, output_schema=schema)


def _suggest_first_moves(
    actions: List[str],
    topology: Dict[str, List[str]],
    map_neighbors: Optional[Dict[str, str]] = None,
    passable_dirs: Optional[List[str]] = None,
    goal_text: str = "",
    hazard_dirs: Optional[List[str]] = None,
    nearest_objective_step: Optional[str] = None,
) -> Dict[str, Any]:
    one_step_dirs = {"north", "northeast", "east", "southeast", "south", "southwest", "west", "northwest"}
    allowed = [a for a in (actions or []) if a in one_step_dirs]

    hazard_dirs = hazard_dirs or []
    passable_dirs = passable_dirs or []
    prioritized: List[str] = []
    blocked_map = set()
    passable_map = set()

    # Map-based passability is primary
    if map_neighbors:
        for d in allowed:
            ch = map_neighbors.get(d, " ")
            if _is_passable_char(ch):
                passable_map.add(d)
            else:
                blocked_map.add(d)

    # If no map info, fallback to passable_dirs
    if not passable_map and passable_dirs:
        passable_map = set(passable_dirs)
    # Derive safe vs hazardous
    hazard_set = set(hazard_dirs)
    safe_passable = [d for d in allowed if d in passable_map and d not in hazard_set]
    hazardous_passable = [d for d in allowed if d in passable_map and d in hazard_set]

    # Objective targeting using neighbors
    objectives_chars = set()
    gt = goal_text.lower()
    if "stairs" in gt:
        objectives_chars.update({"<", ">"})
    if "boulder" in gt or "sokoban" in gt or "boxoban" in gt:
        objectives_chars.update(["{"])  # fountains as targets for boxoban-like
    if map_neighbors:
        for d in allowed:
            ch = map_neighbors.get(d, " ")
            if ch in objectives_chars and d in safe_passable and d not in prioritized:
                prioritized.append(d)

    # nearest objective step hint
    if nearest_objective_step and (nearest_objective_step in allowed) and nearest_objective_step not in prioritized:
        # Ensure it's considered early if safe; otherwise best-effort include
        if nearest_objective_step in safe_passable:
            prioritized.insert(0, nearest_objective_step)
        elif nearest_objective_step in passable_map:
            prioritized.append(nearest_objective_step)

    # Fill with remaining safe passable
    for d in safe_passable:
        if d not in prioritized:
            prioritized.append(d)

    # Only if no safe options exist, consider hazardous passable
    if not prioritized:
        for d in hazardous_passable:
            if d not in prioritized:
                prioritized.append(d)

    blocked_dirs = sorted(list(blocked_map))

    # Fallback non-movement actions if no good moves
    fallback_candidates = []
    for cand in ["search", "wait", "rest"]:
        if cand in (actions or []):
            fallback_candidates.append(cand)

    return {
        "blocked_dirs": blocked_dirs,
        "hazard_dirs": sorted(list(hazard_set)),
        "suggested_first_moves": prioritized[:4],
        "nearby_objectives": {
            "topology": {
                k: v
                for k, v in (topology or {}).items()
                if k in ["fountain_at", "stairs_up_at", "stairs_down_at"] and v
            },
        },
        "fallback_actions": fallback_candidates if not prioritized else [],
    }


def _detect_blocked_move_message(text: str) -> bool:
    low = (text or "").lower()
    patterns = [
        "cannot pass through",
        "cannot move through",
        "it's solid stone",
        "you hit the wall",
        "there is a wall in the way",
        "you bump into",
        "blocked",
    ]
    return any(p in low for p in patterns)


def _compute_oscillation(actions_seq: List[str]) -> Dict[str, Any]:
    opposites = {
        "north": "south",
        "south": "north",
        "east": "west",
        "west": "east",
        "northeast": "southwest",
        "southwest": "northeast",
        "northwest": "southeast",
        "southeast": "northwest",
    }
    toggles = 0
    pairs: Dict[str, int] = {}
    for i in range(2, len(actions_seq)):
        a0, a1, a2 = actions_seq[i - 2 : i + 1]
        if a0 and a1 and a2:
            if opposites.get(a0) == a1 and opposites.get(a1) == a2:
                toggles += 1
                key = f"{a0}<->{a1}"
                pairs[key] = pairs.get(key, 0) + 1
    score = toggles
    return {"score": score, "pairs": pairs}


def _neighbors_hazard_dirs(neighbors: Dict[str, str]) -> List[str]:
    if not neighbors:
        return []
    dirs = []
    for d, ch in neighbors.items():
        if _is_hazard_char(ch):
            dirs.append(d)
    return sorted(dirs)


def _bfs_first_step_to_targets(
    grid: List[str], width: int, height: int, start: Tuple[int, int], targets: set, radius: int = 5
) -> Optional[str]:
    if not start or not grid:
        return None
    from collections import deque

    sx, sy = start
    visited = set()
    q = deque()
    q.append((sx, sy, None))  # (x, y, first_move_dir)
    visited.add((sx, sy))

    def neighbors(x: int, y: int):
        for d, (dx, dy) in _DIRS.items():
            nx_, ny_ = x + dx, y + dy
            if 0 <= nx_ < width and 0 <= ny_ < height:
                yield d, nx_, ny_

    while q:
        x, y, first_dir = q.popleft()
        if abs(x - sx) + abs(y - sy) > radius:
            continue
        ch = grid[y][x]
        if ch in targets and not (x == sx and y == sy):
            return first_dir
        for d, nx_, ny_ in neighbors(x, y):
            if (nx_, ny_) in visited:
                continue
            chn = grid[ny_][nx_]
            # avoid hazards by default; allow stepping onto target even if hazard
            if (nx_, ny_) != (sx, sy) and _is_hazard_char(chn) and chn not in targets:
                continue
            if not _is_passable_char(chn) and chn not in targets:
                continue
            visited.add((nx_, ny_))
            q.append((nx_, ny_, first_dir or d))
    return None


# -------------------------- Compose knowledge query ------------------------


def _compose_knowledge_query(
    goal: str,
    entities: List[str],
    inventory: List[str],
    role: Optional[str],
    race: Optional[str],
    alignment: Optional[str],
    topology: Dict[str, List[str]],
    neighbor_sig: str,
    passable_dirs: List[str],
    hazard_dirs: List[str],
    nearest_step: Optional[str] = None,
) -> str:
    topo_sig = (
        f"walls:{','.join(topology.get('walls_at', []))}; "
        f"up:{','.join(topology.get('stairs_up_at', []))}; "
        f"down:{','.join(topology.get('stairs_down_at', []))}; "
        f"boulder:{','.join(topology.get('boulder_at', []))}; "
        f"fountain:{','.join(topology.get('fountain_at', []))}"
    )
    rr = ",".join([t for t in [role, race, alignment] if t])
    hazard_summary = "hazards:" + ",".join(sorted(hazard_dirs))
    query = (
        _normalize_space(goal)
        + " | role:"
        + rr
        + " | entities:"
        + ",".join(entities[:12])
        + " | inv:"
        + ",".join(inventory[:12])
        + " | topo:"
        + topo_sig
        + " | neighbors:"
        + neighbor_sig
        + " | passable:"
        + ",".join(passable_dirs)
        + " | "
        + hazard_summary
    )
    if nearest_step:
        query += " | objective_step:" + nearest_step
    return query


def _make_task_signature(
    goal: str,
    actions: List[str],
    entities: List[str],
    role: Optional[str],
    race: Optional[str],
    alignment: Optional[str],
    topology: Dict[str, Any],
    neighbor_sig: str,
) -> str:
    """
    Deterministic compact signature for the task, based on normalized goal, action set,
    canonical entities, role/race/alignment, coarse topology and neighbor signature.
    """
    topo_keys = ["walls_at", "doors_at", "stairs_up_at", "stairs_down_at", "boulder_at", "fountain_at"]
    topo_norm = {k: sorted(topology.get(k, []) or []) for k in topo_keys}
    payload = {
        "g": _normalize_space(goal),
        "a": sorted(actions or []),
        "e": sorted(entities or []),
        "r": role or "",
        "ra": race or "",
        "al": alignment or "",
        "t": topo_norm,
        "n": neighbor_sig or "",
    }
    blob = json.dumps(payload, sort_keys=True, ensure_ascii=False)
    sig = hashlib.sha1(blob.encode("utf-8")).hexdigest()  # stable and compact
    return f"minihack:{sig}"


# --------------------------- Memory Layers --------------------------------


@dataclass
class TaskSchemaLayer(Sub_memo_layer):
    """
    Parses initial context into a reusable, comparable task schema.
    Stores/retrieves prior schemas with outcome summaries. Distills similar cases.
    """
    layer_intro: str = "Task schema library: normalized task descriptors with goals, action sets, topology, and outcomes."
    database: Optional[Any] = field(default=None)

    def __post_init__(self):
        if self.database is None:
            self.database = Chroma(embedding_function=Embedding())

    async def _build_schema(self, init_dict: Dict[str, Any]) -> Dict[str, Any]:
        goal = init_dict.get("goal", "")
        long_term = init_dict.get("long_term_context", "")
        short_term = init_dict.get("short_term_context", "")
        action_dict = init_dict.get("action_dict", {}) or {}

        map_w, map_h = _extract_map_area(long_term)
        pos = _extract_position(long_term)
        stats_line = _extract_stats_line(long_term)
        role_info = _parse_role_race_alignment(long_term)
        entities = _canonicalize_entities(long_term)
        inv_items = _simplify_inventory_items(short_term)
        actions = _extract_action_set(action_dict)
        topology = _extract_local_topology(long_term)

        # Parse ascii map for neighbors and passability
        parsed_map = _parse_ascii_map(long_term)
        neighbors = parsed_map.get("neighbors", {})
        passable_dirs = [d for d, ch in neighbors.items() if _is_passable_char(ch)]
        hazard_dirs = _neighbors_hazard_dirs(neighbors)
        neighbor_sig = _neighbors_signature(neighbors)

        # Heuristic: nearby objectives within small radius
        targets = set()
        gl = goal.lower()
        if "stairs" in gl:
            targets.update({"<", ">"})
        if "boulder" in gl or "sokoban" in gl or "boxoban" in gl:
            targets.update({"{"})
        nstep = None
        if parsed_map.get("grid") and parsed_map.get("hero_xy"):
            nstep = _bfs_first_step_to_targets(
                parsed_map["grid"], parsed_map["width"], parsed_map["height"], parsed_map["hero_xy"], targets, radius=5
            )

        # Override textual topology with map evidence for adjacency-critical signals
        if neighbors:
            nearby_up = sorted([d for d, ch in neighbors.items() if ch == "<"])
            nearby_down = sorted([d for d, ch in neighbors.items() if ch == ">"])
            if nearby_up:
                topology["stairs_up_at"] = nearby_up
            if nearby_down:
                topology["stairs_down_at"] = nearby_down
            # Fountains near
            fdirs = sorted([d for d, ch in neighbors.items() if ch == "{"])
            if fdirs:
                topology["fountain_at"] = fdirs

        # Augment canonical entities from neighbor evidence
        if neighbors:
            if any(ch == "<" for ch in neighbors.values()) and "stairs_up" not in entities:
                entities.append("stairs_up")
            if any(ch == ">" for ch in neighbors.values()) and "stairs_down" not in entities:
                entities.append("stairs_down")
            if any(ch == "{" for ch in neighbors.values()) and "fountain" not in entities:
                entities.append("fountain")
        entities = sorted(set(entities))

        signature = _make_task_signature(
            goal, actions, entities, role_info["role"], role_info["race"], role_info["alignment"], topology, neighbor_sig
        )
        knowledge_query = _compose_knowledge_query(
            goal,
            entities,
            inv_items,
            role_info["role"],
            role_info["race"],
            role_info["alignment"],
            topology,
            neighbor_sig,
            passable_dirs,
            hazard_dirs,
            nearest_step=nstep,
        )

        schema = {
            "task_id": signature,
            "goal": _normalize_space(goal),
            "actions": actions,
            "initial_entities": entities,
            "inventory_items": inv_items,
            "map_size": {"width": map_w, "height": map_h},
            "initial_position": {"x": pos[0], "y": pos[1]} if pos else None,
            "initial_stats_line": stats_line,
            "role": role_info["role"],
            "race": role_info["race"],
            "alignment": role_info["alignment"],
            "local_topology": topology,
            "map_neighbors": neighbors,
            "passable_dirs": passable_dirs,
            "hazard_dirs": hazard_dirs,
            "nearest_objective_step": nstep,
            "knowledge_query": knowledge_query,
        }
        return schema

    async def _distill_case_lessons(
        self, cases_texts: List[Tuple[str, Dict[str, Any]]], schema: Dict[str, Any]
    ) -> List[Dict[str, Any]]:
        if not cases_texts:
            return [
                {
                    "lesson": "Prefer passable safe tiles; avoid oscillation; move toward visible objectives when safe.",
                }
            ]
        distilled: List[Dict[str, Any]] = []
        lesson_schema = {"lesson": {"type": "string", "description": "One or two concise actionable lines"}}
        agent = _get_default_agent(
            "Distill a short, actionable lesson from a prior episode snippet. Focus on transferable insight for grid roguelikes.",
            lesson_schema,
        )
        for text, md in cases_texts[:2]:
            try:
                resp = await agent.ask(
                    f"Current goal: {schema.get('goal')}\nEntities: {', '.join(schema.get('initial_entities', []))}\nTopology: {schema.get('local_topology')}\nSnippet:\n{text}\nProduce one concise lesson (<=180 chars).",
                    with_history=False,
                )
                lesson = _truncate(resp.get("lesson", ""), 200)
            except Exception:
                lesson = _truncate(
                    "Explore open tiles first; avoid pushing objects into corners; align with objectives.",
                    200,
                )
            distilled.append(
                _clean_list_of_dicts(
                    [
                        {
                            "case_id": md.get("case_id"),
                            "reward": md.get("reward"),
                            "outcome": md.get("outcome"),
                            "lesson": lesson,
                        }
                    ],
                    drop_none=True,
                )[0]
            )
        return distilled

    async def retrieve(self, **kwargs) -> Dict[str, Any]:
        init_dict: Dict[str, Any] = kwargs.get("init", {})
        if not isinstance(init_dict, dict):
            raise ValueError("TaskSchemaLayer.retrieve requires init dict")
        schema = await self._build_schema(init_dict)
        docs = self.database.similarity_search(schema["knowledge_query"], k=12)
        ranked: List[Tuple[str, Dict[str, Any]]] = []
        seen_ids = set()
        for d in docs:
            md = d.metadata or {}
            # hygiene: drop empty/generic stubs
            es = str(md.get("episode_summary", "") or "").strip()
            if es and len(es) < 30:
                continue
            case_id = md.get("case_id")
            if case_id and case_id in seen_ids:
                continue
            if case_id:
                seen_ids.add(case_id)
            reward = md.get("reward")
            try:
                reward_f = float(reward) if reward is not None else 0.0
            except Exception:
                reward_f = 0.0
            ranked.append(
                (
                    d.page_content,
                    {
                        "case_id": md.get("case_id"),
                        "task_id": md.get("task_id"),
                        "reward": reward_f,
                        "outcome": md.get("outcome"),
                    },
                )
            )
        ranked = [r for r in ranked if r[1].get("reward", 0.0) > 0.0] or ranked
        ranked.sort(key=lambda x: (x[1].get("reward", 0.0)), reverse=True)
        # Keep top-2 to avoid noise
        ranked = ranked[:2]
        distilled = await self._distill_case_lessons(ranked, schema)
        return {"task_schema": schema, "similar_cases": distilled}

    async def update(self, **kwargs) -> None:
        init_dict: Dict[str, Any] = kwargs.get("init", {})
        reward: float = kwargs.get("reward", 0.0)
        outcome: str = kwargs.get("outcome", "")
        episode_summary: str = kwargs.get("episode_summary", "")
        if not isinstance(init_dict, dict):
            return
        schema = await self._build_schema(init_dict)
        case_id = str(uuid.uuid4())
        meta = {
            "case_id": case_id,
            "task_id": schema["task_id"],
            "reward": float(reward),
            "outcome": outcome,
            "episode_summary": _truncate(episode_summary, 1000),
        }
        text = (
            f"Goal: {schema['goal']}\n"
            f"Role/Race/Align: {schema.get('role')}/{schema.get('race')}/{schema.get('alignment')}\n"
            f"Actions: {', '.join(schema['actions'])}\n"
            f"Entities: {', '.join(schema['initial_entities'])}\n"
            f"Inventory: {', '.join(schema['inventory_items'])}\n"
            f"Topo: {schema['local_topology']}\n"
            f"Neighbors: {_neighbors_signature(schema.get('map_neighbors', {}))}\n"
            f"Passable: {', '.join(schema.get('passable_dirs', []))}\n"
            f"Outcome: {outcome}, Reward: {reward}\n"
            f"Summary: {episode_summary}\n"
        )
        self.database.add_texts(texts=[text], metadatas=[meta], ids=[case_id])


@dataclass
class StrategyLibraryLayer(Sub_memo_layer):
    """
    Stores distilled, transferable strategies and pitfalls.
    Retrieves high-signal guidance for the current task schema and compresses to bullets.
    """
    layer_intro: str = "Strategy library: distilled plan outlines, heuristics, and pitfalls aggregated across tasks."
    database: Optional[Any] = field(default=None)

    def __post_init__(self):
        if self.database is None:
            self.database = Chroma(embedding_function=Embedding())

    async def _compress_suggestions(self, schema: Dict[str, Any], suggestions: List[str]) -> List[str]:
        if not suggestions:
            suggestions = [
                "Survey adjacent passable tiles and favor new exploration paths.",
                "Avoid oscillating moves; if blocked, pivot or search.",
                "Align early moves toward visible objectives when safe.",
            ]
        out_schema = {
            "bullets": {
                "type": "array",
                "items": {"type": "string"},
                "description": "3-6 concise, task-conditioned tips.",
            }
        }
        agent = _get_default_agent(
            "Condense raw strategy hints into 3-6 concise, actionable bullets for grid roguelike tasks. Max total 500 chars.",
            out_schema,
        )
        try:
            joined = "\n".join(suggestions)
            resp = await agent.ask(
                f"Goal: {schema.get('goal')}\nEntities: {', '.join(schema.get('initial_entities', []))}\nInventory: {', '.join(schema.get('inventory_items', []))}\nTopology: {schema.get('local_topology')}\nNeighbors: {_neighbors_signature(schema.get('map_neighbors', {}))}\nRaw hints:\n{joined}\nCondense to bullets.",
                with_history=False,
            )
            bullets = resp.get("bullets", [])[:6]
            bullets = [_truncate(b, 160) for b in bullets]
            if not bullets:
                bullets = [
                    "Explore passable directions; avoid repeated wall bumps.",
                    "Keep escape routes; do not corner pushable objects.",
                    "Approach visible objectives only when safe.",
                ]
            return bullets
        except Exception:
            return [
                "Survey open directions; avoid bumping into walls repeatedly.",
                "Prefer reversible steps; do not corner pushable objects.",
                "Re-evaluate plan after each interaction or new discovery.",
            ]

    async def retrieve(self, **kwargs) -> Dict[str, Any]:
        schema: Dict[str, Any] = kwargs.get("schema", {})
        if not schema:
            return {"strategies": [], "plan_outline": {}, "bulleted_tips": []}
        query = schema.get("knowledge_query", "") or schema.get("goal", "")
        docs = self.database.similarity_search(query, k=10)
        raw_texts = []
        filtered = []
        for d in docs:
            md = d.metadata or {}
            q = md.get("quality")
            try:
                qf = float(q) if q is not None else 0.0
            except Exception:
                qf = 0.0
            if qf < 0.05:
                continue
            raw_texts.append(d.page_content)
            filtered.append(
                {
                    "strategy_id": md.get("strategy_id"),
                    "topics": md.get("topics"),
                    "suggestion": _truncate(d.page_content, 300),
                }
            )
        bullets = await self._compress_suggestions(schema, raw_texts)

        plan_schema = {
            "plan_title": {"type": "string", "description": "Short title for the plan"},
            "ordered_steps": {
                "type": "array",
                "items": {"type": "string"},
                "description": "Ordered, high-level steps.",
            },
            "pitfalls_to_avoid": {
                "type": "array",
                "items": {"type": "string"},
                "description": "Common mistakes and how to avoid them.",
            },
            "key_checks": {
                "type": "array",
                "items": {"type": "string"},
                "description": "State checks to perform during execution.",
            },
        }
        agent = _get_default_agent(
            "Generate concise, transferable plans for grid-based roguelike tasks. Tailor to goal, entities, inventory, and local topology.",
            plan_schema,
        )
        hint_text = "\n".join([s["suggestion"] for s in filtered])
        user_prompt = (
            f"Goal: {schema.get('goal')}\n"
            f"Entities: {', '.join(schema.get('initial_entities', []))}\n"
            f"Actions: {', '.join(schema.get('actions', []))}\n"
            f"Inventory: {', '.join(schema.get('inventory_items', []))}\n"
            f"Topology: {schema.get('local_topology')}\n"
            f"Neighbors: {_neighbors_signature(schema.get('map_neighbors', {}))}\n"
            f"Prior strategy hints:\n{hint_text}\n"
            f"Produce an outline."
        )
        try:
            plan_outline = await agent.ask(user_prompt, with_history=False)
        except Exception:
            plan_outline = {
                "plan_title": "Generic Plan",
                "ordered_steps": [
                    "Survey surroundings and identify objectives and blockers.",
                    "Map reachable safe tiles and plan minimal-risk path.",
                    "Interact with key objects while maintaining retreat paths.",
                ],
                "pitfalls_to_avoid": [
                    "Avoid pushing objects into corners unless goal-aligned.",
                    "Do not enter dead-ends without escape.",
                ],
                "key_checks": [
                    "Re-evaluate objective proximity",
                    "Monitor HP and threats before risky actions",
                ],
            }
        filtered = _clean_list_of_dicts(filtered, drop_none=True, truncate_keys=["suggestion"])
        return {"strategies": filtered[:4], "plan_outline": plan_outline, "bulleted_tips": bullets}

    async def update(self, **kwargs) -> None:
        schema: Dict[str, Any] = kwargs.get("schema", {})
        summary: Dict[str, Any] = kwargs.get("summary", {})
        if not schema or not summary:
            return
        strategies: List[str] = summary.get("transferable_strategies", [])
        pitfalls: List[str] = summary.get("pitfalls", [])
        topics: List[str] = summary.get("topics", [])
        score: float = float(summary.get("signals", {}).get("score", 0.0))
        success = bool(summary.get("signals", {}).get("success", False))

        texts: List[str] = []
        metas: List[Dict[str, Any]] = []
        ids: List[str] = []

        for s in strategies:
            sid = str(uuid.uuid4())
            texts.append(s)
            metas.append(
                {
                    "strategy_id": sid,
                    "source_task_id": schema.get("task_id"),
                    "quality": score if score is not None else 0.0,
                    "success_bias": success,
                    "topics": ",".join(topics[:10]),
                }
            )
            ids.append(sid)

        for p in pitfalls:
            sid = str(uuid.uuid4())
            texts.append("Pitfall: " + p)
            metas.append(
                {
                    "strategy_id": sid,
                    "source_task_id": schema.get("task_id"),
                    "quality": (score or 0.0) * 0.9,
                    "success_bias": success,
                    "topics": ",".join(topics[:10]),
                }
            )
            ids.append(sid)

        if texts:
            self.database.add_texts(texts=texts, metadatas=metas, ids=ids)


@dataclass
class SpatialPriorLayer(Sub_memo_layer):
    """
    A knowledge graph of entity/action relations and spatial affordances.
    Nodes: entity types or action tokens. Edges: relation with weights.
    """
    layer_intro: str = "Spatial knowledge graph: entity/action affordances and relations with support counts."
    database: Optional[Any] = field(default=None)

    def __post_init__(self):
        if self.database is None:
            self.database = nx.Graph()
        for node in ["blocks_movement", "pushable", "goal_target", "hazard", "slows", "unknown"]:
            if node not in self.database:
                self.database.add_node(node, kind="relation")
        base_pairs = [
            ("wall", "blocks_movement", 3.0),
            ("door", "blocks_movement", 1.5),
            ("boulder", "pushable", 2.5),
            ("stairs_up", "goal_target", 1.0),
            ("stairs_down", "goal_target", 1.0),
            ("trap", "hazard", 2.0),
            ("lava", "hazard", 2.5),
            ("monster", "hazard", 1.5),
            ("fountain", "goal_target", 1.0),
            ("water", "hazard", 1.0),
        ]
        for e, r, w in base_pairs:
            if e not in self.database:
                self.database.add_node(e, kind="entity")
            if not self.database.has_edge(e, r):
                self.database.add_edge(e, r, weight=w)

    def _increment_relation(self, entity: str, relation: str, weight: float = 1.0):
        g: nx.Graph = self.database
        entity = entity.lower()
        if entity not in g:
            g.add_node(entity, kind="entity")
        if relation not in g:
            g.add_node(relation, kind="relation")
        if g.has_edge(entity, relation):
            g.edges[(entity, relation)]["weight"] += weight
        else:
            g.add_edge(entity, relation, weight=weight)

    def _parse_relations_from_text(self, text: str):
        low = (text or "").lower()
        if "cannot pass through" in low or "cannot move through" in low:
            m = re.search(r"cannot (?:pass|move) through (?:the )?([a-z\- ]+)", low)
            if m:
                mention = m.group(1).strip()
                if "bar" in mention:
                    self._increment_relation("wall", "blocks_movement", 2.0)
                else:
                    self._increment_relation(mention.split()[0], "blocks_movement", 2.0)
        if "it's solid stone" in low or "there is a wall in the way" in low or "you hit the wall" in low:
            self._increment_relation("wall", "blocks_movement", 1.5)
        if "push" in low and "boulder" in low:
            self._increment_relation("boulder", "pushable", 1.2)
        if re.search(r"stairs?\s+up", low):
            self._increment_relation("stairs_up", "goal_target", 0.8)
        if re.search(r"stairs?\s+down", low):
            self._increment_relation("stairs_down", "goal_target", 0.8)
        for obj in ["boulder", "fountain", "altar", "sink"]:
            if re.search(rf"you see here (?:an?|the)?\s*{obj}", low):
                rel = "goal_target" if obj in ["fountain"] else "unknown"
                self._increment_relation(obj, rel, 0.6)
        for hazard in ["trap", "lava", "acid", "poison", "spike", "monster"]:
            if hazard in low:
                self._increment_relation(hazard, "hazard", 1.0)
        if "water" in low or "water floor" in low:
            self._increment_relation("water", "hazard", 1.0)

    async def retrieve(self, **kwargs) -> Dict[str, Any]:
        entities: List[str] = kwargs.get("entities", []) or []
        topology: Dict[str, Any] = kwargs.get("topology", {}) or {}
        neighbors: Dict[str, str] = kwargs.get("map_neighbors", {}) or {}
        inferred: List[str] = list(entities)

        if not inferred and topology:
            if topology.get("stairs_up_at"):
                inferred.append("stairs_up")
            if topology.get("stairs_down_at"):
                inferred.append("stairs_down")
            if topology.get("fountain_at"):
                inferred.append("fountain")
            if topology.get("walls_at"):
                inferred.append("wall")
        if neighbors:
            if any(ch == "<" for ch in neighbors.values()):
                inferred.append("stairs_up")
            if any(ch == ">" for ch in neighbors.values()):
                inferred.append("stairs_down")
            if any(ch == "{" for ch in neighbors.values()):
                inferred.append("fountain")
            if any(_is_hazard_char(ch) for ch in neighbors.values()):
                inferred.append("water")

        g: nx.Graph = self.database
        priors: List[str] = []
        for e in set(inferred):
            if e in g:
                neighbors_rel = []
                for nbr in g.neighbors(e):
                    w = g.edges[(e, nbr)].get("weight", 1.0)
                    if g.nodes[nbr].get("kind") == "relation":
                        neighbors_rel.append((nbr, w))
                neighbors_rel.sort(key=lambda x: -x[1])
                for rel, w in neighbors_rel[:5]:
                    priors.append(f"{e} -> {rel} (support={round(w, 2)})")

        if not priors:
            base = [("wall", "blocks_movement"), ("boulder", "pushable"), ("stairs_down", "goal_target")]
            for e, r in base:
                if g.has_edge(e, r):
                    priors.append(f"{e} -> {r} (support={round(g.edges[(e, r)].get('weight', 1.0), 2)})")
        return {"spatial_priors": priors}

    async def update(self, **kwargs) -> None:
        init_long = (kwargs.get("init") or {}).get("long_term_context", "")
        steps: List[Dict[str, Any]] = kwargs.get("steps", []) or []
        goal_text: str = (kwargs.get("init") or {}).get("goal", "")
        if init_long:
            self._parse_relations_from_text(init_long)
        if goal_text:
            self._parse_relations_from_text("goal: " + goal_text)
        for st in steps:
            ltc = st.get("long_term_context", "")
            if ltc:
                self._parse_relations_from_text(ltc)


@dataclass
class RiskAndInteractionLayer(Sub_memo_layer):
    """
    Stores risk management heuristics and interaction patterns with inventory/terrain/monsters.
    Compresses retrieved tips into concise bullets.
    """
    layer_intro: str = "Risk and interaction library: safety heuristics and inventory usage rules."
    database: Optional[Any] = field(default=None)

    def __post_init__(self):
        if self.database is None:
            self.database = Chroma(embedding_function=Embedding())

    async def _compress_tips(self, schema: Dict[str, Any], tips_texts: List[str]) -> List[str]:
        if not tips_texts:
            tips_texts = [
                "Avoid repeating blocked moves; pivot to passable directions or search.",
                "Maintain escape routes; do not corner yourself while exploring.",
                "Use healing items proactively when HP is low before risky moves.",
            ]
        out_schema = {"tips": {"type": "array", "items": {"type": "string"}}}
        agent = _get_default_agent(
            "Condense risk and interaction notes into 3-6 concise bullets tailored to goal, topology, and inventory. Max total 450 chars.",
            out_schema,
        )
        try:
            joined = "\n".join(tips_texts)
            resp = await agent.ask(
                f"Goal: {schema.get('goal')}\nInventory: {', '.join(schema.get('inventory_items', []))}\nEntities: {', '.join(schema.get('initial_entities', []))}\nTopology: {schema.get('local_topology')}\nNeighbors: {_neighbors_signature(schema.get('map_neighbors', {}))}\nNotes:\n{joined}\nCondense.",
                with_history=False,
            )
            bullets = resp.get("tips", [])[:6]
            bullets = [_truncate(b, 150) for b in bullets]
            if not bullets:
                bullets = [
                    "Avoid repeating blocked moves; pivot or search.",
                    "Keep escape routes; avoid tight corners near walls.",
                ]
            return bullets
        except Exception:
            return [
                "Avoid repeated moves into blocked tiles; pivot and explore open directions.",
                "Preserve escape routes when engaging hazards.",
                "Use healing consumables preemptively at low HP.",
            ]

    async def retrieve(self, **kwargs) -> Dict[str, Any]:
        schema: Dict[str, Any] = kwargs.get("schema", {})
        if not schema:
            return {"risk_tips": []}
        inv = schema.get("inventory_items", [])
        ents = schema.get("initial_entities", [])
        query = (
            "risk safety interactions | items: "
            + ", ".join(inv[:10])
            + " | ents: "
            + ", ".join(ents[:10])
            + " | topo:"
            + json.dumps(schema.get("local_topology", {}))
        )
        docs = self.database.similarity_search(query, k=10)
        raw_texts = []
        for d in docs:
            md = d.metadata or {}
            conf = md.get("confidence")
            try:
                cf = float(conf) if conf is not None else 0.0
            except Exception:
                cf = 0.0
            if cf < 0.05:
                continue
            raw_texts.append(d.page_content)
        bullets = await self._compress_tips(schema, raw_texts)
        return {"risk_tips": bullets}

    async def update(self, **kwargs) -> None:
        schema: Dict[str, Any] = kwargs.get("schema", {})
        summary: Dict[str, Any] = kwargs.get("summary", {})
        if not schema or not summary:
            return
        risk_notes: List[str] = summary.get("risk_notes", [])
        score: float = float(summary.get("signals", {}).get("score", 0.0))
        success = bool(summary.get("signals", {}).get("success", False))
        texts, metas, ids = [], [], []
        for r in risk_notes:
            rid = str(uuid.uuid4())
            texts.append(r)
            metas.append(
                {
                    "tip_id": rid,
                    "source_task_id": schema.get("task_id"),
                    "confidence": score * (1.2 if success else 0.8),
                }
            )
            ids.append(rid)
        if texts:
            self.database.add_texts(texts=texts, metadatas=metas, ids=ids)


@dataclass
class ReflexRulesLayer(Sub_memo_layer):
    """
    Reflexive, topology-conditioned micro-advice for immediate next moves.
    Stateless generation based on current schema and spatial priors.
    """
    layer_intro: str = "Reflex rules: pattern-to-action guidance tied to local topology and common affordances."
    database: Optional[Any] = field(default=None)

    async def retrieve(self, **kwargs) -> Dict[str, Any]:
        schema: Dict[str, Any] = kwargs.get("schema", {})
        spatial_priors: List[str] = kwargs.get("spatial_priors", [])
        hazard_dirs: List[str] = kwargs.get("hazard_dirs", []) or []
        goal = (schema.get("goal", "") or "")
        topo = schema.get("local_topology", {}) or {}
        neighbors: Dict[str, str] = schema.get("map_neighbors", {}) or {}
        actions: List[str] = schema.get("actions", []) or []
        tips: List[str] = []

        blocked_dirs = topo.get("walls_at", []) or []
        if blocked_dirs:
            tips.append(
                f"Avoid bumping into blocked directions: {', '.join(sorted(blocked_dirs))}. Pivot to open tiles."
            )
        if neighbors:
            blocked_map = [d for d, ch in neighbors.items() if not _is_passable_char(ch)]
            if blocked_map:
                tips.append(f"Adjacent blocked tiles: {', '.join(sorted(blocked_map))}. Favor passable neighbors.")
        if hazard_dirs:
            tips.append(
                "Avoid stepping onto hazardous tiles (water/lava/traps) unless necessary; prefer safe passable neighbors."
            )
        sokoban_like = "boulder" in goal.lower() or "sokoban" in goal.lower() or "boxoban" in goal.lower()
        if sokoban_like:
            tips.append("Leave space behind boulders before pushing; avoid pushing into corners or against walls.")
            if topo.get("boulder_at") and topo.get("fountain_at"):
                tips.append("Align boulder-fountain along open lanes; scout path before any push.")
        for p in spatial_priors:
            if "boulder -> pushable" in p and not any("Boulders are pushable" in t for t in tips):
                tips.append("Boulders are pushable; ensure the tile behind is free before pushing.")
            if "wall -> blocks_movement" in p and not any("Walls/bars block" in t for t in tips):
                tips.append("Walls/bars block movement; navigate around instead of repeating bumps.")
        stairs_adjacent = any(ch in ("<", ">") for ch in neighbors.values())
        progress_goal = any(k in goal.lower() for k in ["as far as possible", "progress", "deeper", "descend", "ascend"])
        if stairs_adjacent:
            if progress_goal:
                tips.append("Objective is progress—descend/ascend now if safe (HP ok, no threats adjacent).")
            else:
                tips.append("Only approach stairs after scanning the room; avoid premature level changes.")
        if "search" in actions:
            near_walls = [d for d, ch in neighbors.items() if ch == "#"]
            if near_walls and not topo.get("doors_at"):
                tips.append("If adjacent to walls/bars with no door visible, try searching along the wall before advancing.")
        tips = [_truncate(t, 180) for t in tips][:6]
        return {"reflex_tips": tips}

    async def update(self, **kwargs) -> None:
        return


# -------------------------- Orchestrator ----------------------------------


def _normalize_action_token(action: Optional[str]) -> Optional[str]:
    if not action:
        return None
    a = _normalize_space(action).lower()
    # remove 'move ' prefix
    a = re.sub(r"^move\s+", "", a)
    # reduce 'far ' prefix
    a = re.sub(r"^far\s+", "", a)
    mapping = {
        "n": "north",
        "e": "east",
        "s": "south",
        "w": "west",
        "ne": "northeast",
        "se": "southeast",
        "sw": "southwest",
        "nw": "northwest",
        "north": "north",
        "east": "east",
        "south": "south",
        "west": "west",
        "northeast": "northeast",
        "southeast": "southeast",
        "southwest": "southwest",
        "northwest": "northwest",
    }
    if a in mapping:
        return mapping[a]
    # try to map tokens like "northwest " with extra text
    for k, v in mapping.items():
        if a.startswith(k):
            return v
    return a if a in mapping.values() else None


class MiniHackMemory(MemoStructure):
    """
    Multi-layer memory: Task schema -> Spatial priors -> Strategy retrieval -> Risk tips -> Reflex tips
    Update: Summarize episode (+action failure counts, oscillation) -> Update Spatial KG -> Update Strategy & Risk -> Index Schema
    """

    def __init__(self):
        super().__init__()
        self.schema_layer = TaskSchemaLayer()
        self.strategy_layer = StrategyLibraryLayer()
        self.spatial_layer = SpatialPriorLayer()
        self.risk_layer = RiskAndInteractionLayer()
        self.reflex_layer = ReflexRulesLayer()

    async def _summarize_episode(
        self, init_dict: Dict[str, Any], steps: List[Dict[str, Any]], reward: float
    ) -> Dict[str, Any]:
        schema = {
            "episode_summary": {"type": "string", "description": "Concise summary of what happened."},
            "transferable_strategies": {
                "type": "array",
                "items": {"type": "string"},
                "description": "Generic strategies that can transfer to similar tasks.",
            },
            "pitfalls": {
                "type": "array",
                "items": {"type": "string"},
                "description": "Common mistakes made or observed.",
            },
            "risk_notes": {
                "type": "array",
                "items": {"type": "string"},
                "description": "Safety-related notes and interactions.",
            },
            "signals": {
                "type": "object",
                "description": "Outcome signals.",
                "properties": {
                    "success": {"type": "boolean"},
                    "score": {"type": "number"},
                },
                "required": ["success", "score"],
            },
            "topics": {
                "type": "array",
                "items": {"type": "string"},
                "description": "Short topic tags like 'pushing', 'navigation', 'hazards'.",
            },
        }
        agent = _get_default_agent(
            "Summarize an episode from MiniHack. Extract transferable strategies, pitfalls, and risk notes. "
            "Use repeated failed actions and oscillation info to craft actionable pitfalls. Keep outputs concise and generic.",
            schema,
        )
        init_text = (
            f"Goal: {init_dict.get('goal','')}\n"
            f"Init entities: {', '.join(_canonicalize_entities(init_dict.get('long_term_context','')))}\n"
            f"Init inventory: {', '.join(_simplify_inventory_items(init_dict.get('short_term_context','')))}\n"
            f"Actions: {', '.join(_extract_action_set(init_dict.get('action_dict',{})))}\n"
        )
        sample_steps = steps[-12:] if len(steps) > 12 else steps
        step_summaries = []
        blocked_counts: Dict[str, int] = {}
        action_seq: List[str] = []
        for i, st in enumerate(sample_steps):
            msg = st.get("long_term_context", "")
            info = _extract_stats_line(msg)
            step_summaries.append(f"t{i}: {info} | msg_head: {msg.splitlines()[0] if msg else ''}")
        for st in steps:
            acts = st.get("action_took")
            if isinstance(acts, str):
                direction = _normalize_action_token(acts)
            elif isinstance(acts, list) and acts:
                direction = _normalize_action_token(acts[0])
            else:
                direction = None
            if direction:
                action_seq.append(direction)
            if _detect_blocked_move_message(st.get("long_term_context", "")):
                if direction:
                    blocked_counts[direction] = blocked_counts.get(direction, 0) + 1
        blocked_summary = ", ".join([f"{d}:{c}" for d, c in sorted(blocked_counts.items(), key=lambda x: -x[1])])
        oscill = _compute_oscillation(action_seq)

        user_prompt = (
            f"Episode overview:\n{init_text}\n"
            f"Reward: {reward}\n"
            f"Repeated blocked moves (direction:count): {blocked_summary if blocked_summary else 'none'}\n"
            f"Oscillation score: {oscill['score']}, pairs: {oscill['pairs']}\n"
            f"Recent steps (compact):\n" + "\n".join(step_summaries)
        )
        try:
            result = await agent.ask(user_prompt, with_history=False)
        except Exception:
            result = {
                "episode_summary": "Summary unavailable.",
                "transferable_strategies": [
                    "Reassess pathing when encountering blocked tiles; shift to open directions.",
                    "Plan pushes to keep escape routes and avoid corners.",
                ],
                "pitfalls": [
                    "Repeating moves into known walls; pivot and explore new paths.",
                ],
                "risk_notes": ["Monitor HP; avoid entering unknown areas when low."],
                "signals": {"success": reward > 0, "score": float(reward)},
                "topics": ["navigation", "planning"],
            }

        if oscill["score"] > 1:
            pair_txt = ", ".join([f"{k}:{v}" for k, v in sorted(oscill["pairs"].items(), key=lambda x: -x[1])])
            osc_pitfall = f"Avoid back-and-forth oscillation ({pair_txt}); commit to a new passable direction or search."
            result.setdefault("pitfalls", [])
            if osc_pitfall not in result["pitfalls"]:
                result["pitfalls"].append(osc_pitfall)
            result.setdefault("topics", [])
            if "oscillation" not in result["topics"]:
                result["topics"].append("oscillation")

        return result

    async def general_retrieve(self, recorder: Basic_Recorder) -> Dict:
        init_dict = getattr(recorder, "init", {}) or {}

        # Step 1: Task schema and filtered, distilled similar cases
        schema_ret = await self.schema_layer.retrieve(init=init_dict)
        schema = schema_ret.get("task_schema", {})

        # Step 2: Spatial priors for canonical entities (with topology and map neighbors)
        spatial_ret = await self.spatial_layer.retrieve(
            entities=schema.get("initial_entities", []),
            topology=schema.get("local_topology", {}),
            map_neighbors=schema.get("map_neighbors", {}),
        )

        # Step 3: Strategies and condensed bullets tailored to schema
        strat_ret = await self.strategy_layer.retrieve(schema=schema)

        # Step 4: Risk and interaction tips condensed
        risk_ret = await self.risk_layer.retrieve(schema=schema)

        # Step 5: Reflex micro-advice (hazard-aware)
        reflex_ret = await self.reflex_layer.retrieve(
            schema=schema,
            spatial_priors=spatial_ret.get("spatial_priors", []),
            hazard_dirs=schema.get("hazard_dirs", []),
        )

        # Step 6: Initial movement suggestions based on local map neighbors and topology with hazard-awareness
        move_suggestions = _suggest_first_moves(
            schema.get("actions", []),
            schema.get("local_topology", {}) or {},
            map_neighbors=schema.get("map_neighbors", {}),
            passable_dirs=schema.get("passable_dirs", []),
            goal_text=schema.get("goal", "") or "",
            hazard_dirs=schema.get("hazard_dirs", []),
            nearest_objective_step=schema.get("nearest_objective_step"),
        )

        # Action mask for downstream planners
        allowed_safe = [d for d in schema.get("passable_dirs", []) if d not in set(move_suggestions.get("hazard_dirs", []))]
        action_mask = {
            "allowed": sorted(allowed_safe),
            "blocked": move_suggestions.get("blocked_dirs", []),
            "hazard": move_suggestions.get("hazard_dirs", []),
            "fallback": move_suggestions.get("fallback_actions", []),
        }

        # Build clean memory package
        task_overview = {
            "goal": schema.get("goal"),
            "role": schema.get("role"),
            "race": schema.get("race"),
            "alignment": schema.get("alignment"),
            "actions": schema.get("actions"),
            "map_size": schema.get("map_size"),
            "initial_position": schema.get("initial_position"),
            "initial_entities": schema.get("initial_entities"),
            "inventory_items": schema.get("inventory_items"),
            "local_topology": schema.get("local_topology"),
            "map_neighbors": schema.get("map_neighbors"),
            "passable_dirs": schema.get("passable_dirs"),
            "hazard_dirs": schema.get("hazard_dirs"),
            "nearest_objective_step": schema.get("nearest_objective_step"),
            "initial_movement_suggestions": move_suggestions,
            "action_mask": action_mask,
            "similar_cases": schema_ret.get("similar_cases", []),
        }
        task_overview = {k: v for k, v in task_overview.items() if v not in [None, {}, [], ""]}

        memory_package = {
            "task_overview": task_overview,
            "suggested_strategies": {
                "plan_outline": strat_ret.get("plan_outline"),
                "bulleted_tips": strat_ret.get("bulleted_tips", []),
            },
            "spatial_priors": spatial_ret.get("spatial_priors", []),
            "risk_and_interactions": risk_ret.get("risk_tips", []),
            "reflex_tips": reflex_ret.get("reflex_tips", []),
            "retrieval_metadata": {
                "task_id": schema.get("task_id"),
                "knowledge_query": schema.get("knowledge_query"),
            },
        }
        if isinstance(memory_package.get("task_overview", {}).get("similar_cases"), list):
            memory_package["task_overview"]["similar_cases"] = _clean_list_of_dicts(
                memory_package["task_overview"]["similar_cases"], drop_none=True, truncate_keys=["lesson"]
            )
        memory_package["retrieval_metadata"] = {k: v for k, v in memory_package["retrieval_metadata"].items() if v}
        return memory_package

    async def general_update(self, recorder: Basic_Recorder) -> None:
        init_dict = getattr(recorder, "init", {}) or {}
        steps: List[Dict[str, Any]] = getattr(recorder, "steps", []) or []
        reward: float = float(getattr(recorder, "reward", 0.0) or 0.0)

        # Build schema once for downstream updates
        schema_ret = await self.schema_layer.retrieve(init=init_dict)
        schema = schema_ret.get("task_schema", {}) or {}

        # Summarize the episode with repeated failure counts and oscillation
        summary = await self._summarize_episode(init_dict, steps, reward)

        # Update spatial knowledge first
        await self.spatial_layer.update(init=init_dict, steps=steps)

        # Update strategy and risk libraries with distilled info
        await self.strategy_layer.update(schema=schema, summary=summary)
        await self.risk_layer.update(schema=schema, summary=summary)

        # Finally, index the task schema with outcome and full summary
        outcome = "success" if summary.get("signals", {}).get("success", False) else "failure_or_partial"
        await self.schema_layer.update(
            init=init_dict,
            reward=reward,
            outcome=outcome,
            episode_summary=summary.get("episode_summary", ""),
        )
